Investigating the X-ray polarization of lamp-post coronae in BHXRB

High-sensitivity X-ray polarimetric observations of black hole X-ray binaries, which will soon become available with the launches of space-borne X-ray observatories with sensitive X-ray polarimeters, will be able to put independent constraints on the black hole as well as the accretion flow, and possibly break degeneracies that cannot be resolved by spectral/timing observations alone. In this work we perform a series of general relativistic Monte-Carlo radiative transfer simulations to study the expected polarization properties of X-ray radiation emerging from lamp-post coronae in black hole X-ray binaries. We find that the polarization degree of the coronal emission of black hole X-ray binaries is sensitive to the spin of the black hole, the height of the corona, and the dynamics of the corona.

==> plotoutsphere.py <==
import numpy as np
import matplotlib.pyplot as plt
import phyconst as pc
from matplotlib.ticker import ScalarFormatter
import pl_ls

datadir = '/home/wdzhang/data/sim5corona/tests/it4i/outflowing_sphere/a0998/h5/rc3p5'
ls = ['solid', 'dashed', 'dotted', 'dotted']
incls = [10, 30, 60, 75]

en, de, fluxarr, poldegarr, polangarr = np.load(datadir + "/tau_1p0/flux.npy", allow_pickle=True)
den, dde, dfluxarr, dqfluxarr, dufluxarr, dpoldegarr, dpolangarr = np.load(datadir + "/disc/flux.npy", allow_pickle=True)

ne = len(en)
shape = fluxarr.shape

qfluxarr = np.zeros(shape)
ufluxarr = np.zeros(shape)

nincl = shape[0]
norder = shape[1]

for i in range(nincl):
    for k in range(ne):
        for j in range(norder):
            if poldegarr[i, j, k] == poldegarr[i, j, k]:
                qfluxarr[i, j, k] = fluxarr[i, j, k] * poldegarr[i, j, k] * np.cos(2. * polangarr[i, j, k])
                ufluxarr[i, j, k] = fluxarr[i, j, k] * poldegarr[i, j, k] * np.sin(2. * polangarr[i, j, k])


aratio = 2.
figx = 10.
fig, axes_arr = plt.subplots(3, nincl, figsize=(figx, figx / aratio), sharex=True, sharey='row')
plt.subplots_adjust(wspace=0., hspace=0.)

for i in range(nincl):
    axes = axes_arr[:, i]
    inclindex = i

    cflux = np.sum(fluxarr[inclindex, range(1, norder), :], axis=0)
    cqflux = np.sum(qfluxarr[inclindex, range(1, norder), :], axis=0)
    cuflux = np.sum(ufluxarr[inclindex, range(1, norder), :], axis=0)

    dflux = dfluxarr[inclindex, :] + fluxarr[inclindex, 0, :]
    dqflux = dqfluxarr[inclindex, :] + qfluxarr[inclindex, 0, :]
    duflux = dufluxarr[inclindex, :] + ufluxarr[inclindex, 0, :]

    flux = cflux + dflux
    index1 = np.where((en >= 10.) & (en <= 20.))[0]
    a, b = pl_ls.fitpl(en[index1], cflux[index1])
    #print(a, b)
    qflux = dqflux + cqflux
    uflux = duflux + cuflux

    dpolflux = np.sqrt(dqflux * dqflux + duflux * duflux)
    dpoldeg = dpolflux / dflux
    dpolang = np.arctan2(duflux, dqflux) / 2.
    index = (np.where(dpoldeg == dpoldeg))[0]

    cpolflux = np.sqrt(cqflux * cqflux + cuflux * cuflux)
    cpoldeg = cpolflux / cflux
    cpolang = np.arctan2(cuflux, cqflux) / 2.
    print(cpolang)

    polflux = np.sqrt(qflux * qflux + uflux * uflux)
    poldeg = polflux / flux
    polang = np.arctan2(uflux, qflux) / 2.

#    for i in range(1, norder):
#        axes[0].plot(en, en * en * fluxarr[inclindex, i, :] * pc.specnorm_sp * pc.kevtoerg, color='b', 
#            ls=ls[i - 1], ds='steps-mid')
#        axes[1].plot(en, poldegarr[inclindex, i, :] * 100., color='b', 
#            ls=ls[i - 1])
    axes[0].plot(den, den * den * dflux * pc.specnorm_sp * pc.kevtoerg, color='r', ds='steps-mid', label='Disc')
    axes[0].plot(en, en * en * cflux * pc.specnorm_sp * pc.kevtoerg, color='b', ds='steps-mid', label='Corona')
    axes[0].plot(en, en * en * flux * pc.specnorm_sp * pc.kevtoerg, color='k', ds='steps-mid', label='All')

    axes[1].plot(den, dpoldeg * 100., color='r', ds='steps-mid')
    axes[1].plot(den, cpoldeg * 100., color='b', ds='steps-mid')
    axes[1].plot(en, poldeg * 100., color='k', ds='steps-mid')

    axes[2].plot(en[index], dpolang[index] / np.pi * 180., color='r', ds='steps-mid')
    axes[2].plot(en, cpolang / np.pi * 180., color='b', ds='steps-mid')
    axes[2].plot(en, polang / np.pi * 180., color='k', ds='steps-mid')

    axes[0].set_xlim(0.08, 20.)
    axes[0].set_title(r'$\theta_{\rm obs}=' + str(incls[i]) + '^\circ$')

axes_arr[0, 0].legend(fontsize=6, loc=4)
axes_arr[0, 0].set_yscale("log")
axes_arr[0, 0].set_xscale("log")
axes_arr[0, 0].set_ylabel(r'$\nu L_\nu\ \rm [erg\ s^{-1}]$')
axes_arr[0, 0].set_ylim(5e32, 1e36)
axes_arr[1, 0].set_ylim(0., 8.5)
axes_arr[1, 0].set_ylabel('PD [%]', labelpad=10.)
axes_arr[1, 0].minorticks_on()
axes_arr[2, 0].minorticks_on()
axes_arr[2, 0].set_ylim(-10., 95.)
axes_arr[2, 0].set_ylabel('PA [Degree]', labelpad=14.)
axes_arr[2, 0].xaxis.set_major_formatter(ScalarFormatter())

ax = fig.add_subplot(111, frameon=False)
ax.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)
ax.set_xlabel("Energy [keV]")

plt.savefig("outsphere.pdf", bbox_inches="tight")

